Closing the Performance Gap with Modern C++

On the way to Exascale, programmers face the increasing challenge of having to support multiple hardware architectures from the same code base. At the same time, portability of code and performance are increasingly difficult to achieve as hardware architectures are becoming more and more diverse. Today's heterogeneous systems often include two or more completely distinct and incompatible hardware execution models, such as GPGPU's, SIMD vector units, and general purpose cores which conventionally have to be programmed using separate tool chains representing non-overlapping programming models. The recent revival of interest in the industry and the wider community for the C++ language has spurred a remarkable amount of standardization proposals and technical specifications in the arena of concurrency and parallelism. This recently includes an increasing amount of discussion around the need for a uniform, higher-level abstraction and programming model for parallelism in the C++ standard targeting heterogeneous and distributed computing. Such an abstraction should perfectly blend with existing, already standardized language and library features, but should also be generic enough to support future hardware developments. In this paper, we present the results from developing such a higher-level programming abstraction for parallelism in C++ which aims at enabling code and performance portability over a wide range of architectures and for various types of parallelism. We present and compare performance data obtained from running the well-known STREAM benchmark ported to our higher level C++ abstraction with the corresponding results from running it natively. We show that our abstractions enable performance at least as good as the comparable base-line benchmarks while providing a uniform programming API on all compared target architectures.

==> data/plot_stream_bar.py <==
#!/usr/bin/python

import sys, os
import math
import pandas as pd
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import csv

x_axis = ['Copy', 'Scale', 'Add', 'Triad' ]

columns = [
    'OpenMP',
    'HPX - CPU',
    'native CUDA',
    'HPX - CUDA'
]

result = [
    [57191.559, 56954.3, 219998.479, 218809.2],
    [57266.721, 56595.4, 219829.558, 218777.3],
    [64498.941, 63615.0, 219948.986, 219499.7],
    [64818.937, 63871.3, 219883.800, 219362.9]
]

result = [[ v/1024 for v in vs] for vs in result]

title = 'STREAM Benchmark Results'
sub_title = '400 MB per array, 100 iterations'
img = './figures/stream_results.pdf'
df = pd.DataFrame(result, x_axis, columns=columns)

ax = df.plot.bar()
ax.legend(loc='upper center', ncol=2, bbox_to_anchor=(0.5, 1.02))

ax.set_title(title)
ax.set_ylabel('Bandwidth (GB/s)')
plt.suptitle(title, fontsize=18)
plt.title(sub_title, fontsize=10)
plt.savefig(img, bbox_inches='tight')
plt.close()


speedup_omp = [ result[0][1] / result[0][0], result[1][1] / result[1][0], result[2][1] / result[2][0], result[3][1] / result[3][0] ]
speedup_cuda = [ result[0][3] / result[0][2], result[1][3] / result[1][2], result[2][3] / result[2][2], result[3][3] / result[3][2] ]

print speedup_omp
print (1 - reduce(lambda a, b: a + b, speedup_omp) / len(speedup_omp)) * 100

print speedup_cuda
print (1 - reduce(lambda a, b: a + b, speedup_cuda) / len(speedup_cuda)) * 100


==> data/plot_stream_cpu_bytes.py <==
#!/usr/bin/python

import sys, os
import math
import pandas as pd
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import csv

markers = ['o', 'v', '^', '<', '>', '8', 's', 'p', '*', 'h', 'H', 'D', 'd']
#x_axis = []
#result = {}
#marker_dict = {}

#f = open('data/benchmark1.csv')
#header = f.readline().replace('\n', '').replace('\r', '').split(',')

#counter = 0
#for h in header[1:]:
#    result[h] = []
#    marker_dict[h] = markers[counter]
#    counter = counter + 1

#for line in f:
#    data = line.replace('\n', '').replace('\r', '').split(',')
#    x_axis.append(int(data[0]))
#    for i in range(1, len(data)):
#        result[header[i]].append(float(data[i]))

header = [
    'OpenMP CPU' ,
    'native CUDA',
    'HPX CPU'    ,
    'HPX CUDA'
]

x_axis = [ 51200,
        102400,
        204800,
        409600,
        819200,
        1638400,
        3276800,
        6553600,
        13107200,
        26214400,
        52428800]

x_axis = [((v * 8)/1024 / 1024) for v in x_axis]

result = {
    'OpenMP CPU' : [
        153535,
        225638,
        223382,
        233671,
        248110,
        185790,
        65040.5,
        60620.1,
        60575.3,
        60575.8,
        60839.4
        ],
    'native CUDA' : [
        60526.8,
        92395.1,
        127437,
        157828,
        186740,
        199168,
        209986,
        215691,
        217902,
        219580,
        220062
        ],
    'HPX CPU'    : [
        24610.1,
        51986.1,
        88211.4,
        135622,
        167340,
        154196,
        61943.9,
        59116.2,
        59793.6,
        60162.1,
        60280.1
        ],
    'HPX CUDA'    : [
        27538.3,
        48742.2,
        77931.8,
        113509,
        151287,
        178560,
        196902,
        208438,
        213895,
        217442,
        219003
        ]
}

marker_dict = {
    'OpenMP CPU': markers[0],
    'native CUDA' : markers[1],
    'HPX CPU'    : markers[2],
    'HPX CUDA'   : markers[3]
}

for k in result:
    result[k] = [v/1024 for v in result[k]]

print result

title = 'STREAM Scaling Array Sizes'
sub_title = '100 iterations'
img = './figures/stream_array_size.pdf'
df = pd.DataFrame(result, x_axis)

for h in header:
    ax = df[h].plot(legend = True, marker = marker_dict[h], grid = 'on', linewidth=2, markeredgecolor='none', logx=True)
    #ax.legend(numpoints=1, loc='upper left')
    ax.legend(numpoints=1, loc='right')

ax.set_title(title)
ax.set_xlabel('Array Size (MB)')
ax.set_ylabel('Average Bandwidth (GB/s)')
plt.suptitle(title, fontsize=18)
plt.title(sub_title, fontsize=10)
plt.savefig(img, bbox_inches='tight')
plt.close()


==> data/plot_stream_cpu_scaling.py <==
#!/usr/bin/python

import sys, os
import math
import pandas as pd
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import csv

markers = ['o', 'v', '^', '<', '>', '8', 's', 'p', '*', 'h', 'H', 'D', 'd']
#x_axis = []
#result = {}
#marker_dict = {}

#f = open('data/benchmark1.csv')
#header = f.readline().replace('\n', '').replace('\r', '').split(',')

#counter = 0
#for h in header[1:]:
#    result[h] = []
#    marker_dict[h] = markers[counter]
#    counter = counter + 1

#for line in f:
#    data = line.replace('\n', '').replace('\r', '').split(',')
#    x_axis.append(int(data[0]))
#    for i in range(1, len(data)):
#        result[header[i]].append(float(data[i]))

header = [
    'OpenMP 1 NUMA Domain',
    'OpenMP 2 NUMA Domains',
    'HPX 1 NUMA Domain'   ,
    'HPX 2 NUMA Domains'
]

x_axis = [1, 2, 4, 6, 8]

result = {
    'OpenMP 1 NUMA Domain' : [ 13159.8, 23460.2, 30041.9, 30748.5, 30516.8 ],
    'OpenMP 2 NUMA Domains' : [ 26257.1, 46753.5, 59395.4, 60734.2, 60566.2 ],
    'HPX 1 NUMA Domain'    : [ 13158.3, 23073.6, 29433.8, 30207.4, 30043.6 ],
    'HPX 2 NUMA Domains'    : [ 26125.8, 46145.6, 58786.4, 60272.7, 59880.1 ]
}

marker_dict = {
    'OpenMP 1 NUMA Domain' : markers[0],
    'OpenMP 2 NUMA Domains' : markers[1],
    'HPX 1 NUMA Domain'    : markers[2],
    'HPX 2 NUMA Domains'    : markers[3]
}

for k in result:
    result[k] = [v/1024 for v in result[k]]

print result

title = 'STREAM Strong Scaling CPU'
sub_title = '400 MB per array, 100 iterations'
img = './figures/stream_cpu_scaling.pdf'
df = pd.DataFrame(result, x_axis)

for h in header:
    ax = df[h].plot(legend = True, marker = marker_dict[h], grid = 'on', linewidth=2, markeredgecolor='none')
    #ax.legend(numpoints=1, loc='upper left')
    ax.legend(numpoints=1, loc='lower right')

ax.set_title(title)
ax.set_xlabel('Number of threads per NUMA domain')
ax.set_ylabel('Average Bandwidth (GB/s)')
plt.suptitle(title, fontsize=18)
plt.title(sub_title, fontsize=10)
plt.savefig(img, bbox_inches='tight')
plt.close()


==> data/plot_stream_gpu_bytes.py <==
#!/usr/bin/python

import sys, os
import math
import pandas as pd
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import csv

matplotlib.style.use('seaborn-pastel')

markers = ['o', 'v', '^', '<', '>', '8', 's', 'p', '*', 'h', 'H', 'D', 'd']
x_axis = []
result = {}
marker_dict = {}

f = open('data/benchmark1.csv')
header = f.readline().replace('\n', '').replace('\r', '').split(',')

counter = 0
for h in header[1:]:
    result[h] = []
    marker_dict[h] = markers[counter]
    counter = counter + 1

for line in f:
    data = line.replace('\n', '').replace('\r', '').split(',')
    x_axis.append(int(data[0]))
    for i in range(1, len(data)):
        result[header[i]].append(float(data[i]))

print result


title = '3-Point Stencil Benchmark - Mean of 1000 iterations'
img = './figures/benchmark1_result.pdf'
df = pd.DataFrame(result, x_axis)

for h in header[1:]:
    print marker_dict[h]
    ax = df[h].plot(legend = True, marker = marker_dict[h], grid = 'on', linewidth=2, markeredgecolor='none', rot=45)
    ax.legend(numpoints=1, loc='upper left')

ax.set_title(title)
ax.set_xlabel('Number of elements (n)')
ax.set_ylabel('Runtime (in milliseconds)')
plt.savefig(img, bbox_inches='tight')
plt.close()


==> make_graphs.sh <==
#!/bin/bash

./data/plot_stream_bar.py
./data/plot_stream_cpu_scaling.py
./data/plot_stream_cpu_bytes.py

